ALF: Autoencoder-based Low-rank Filter-sharing for Efficient Convolutional Neural Networks

Closing the gap between the hardware requirements of state-of-the-art convolutional neural networks and the limited resources constraining embedded applications is the next big challenge in deep learning research. The computational complexity and memory footprint of such neural networks are typically daunting for deployment in resource constrained environments. Model compression techniques, such as pruning, are emphasized among other optimization methods for solving this problem. Most existing techniques require domain expertise or result in irregular sparse representations, which increase the burden of deploying deep learning applications on embedded hardware accelerators. In this paper, we propose the autoencoder-based low-rank filter-sharing technique technique (ALF). When applied to various networks, ALF is compared to state-of-the-art pruning methods, demonstrating its efficient compression capabilities on theoretical metrics as well as on an accurate, deterministic hardware-model. In our experiments, ALF showed a reduction of 70\% in network parameters, 61\% in operations and 41\% in execution time, with minimal loss in accuracy.

==> img/ablation1/plot.sh <==
#!/bin/bash
gnuplot -persist <<-EOFMarker
reset
set term pdf enhanced font "/usr/share/fonts/TTF/cmr10.ttf" 

set datafile separator " "

#set style line 1 lc rgb 'red' # --- red
#set style line 2 lc rgb 'blue'  # --- blue
#set style line 3 lc rgb 'blue' dt 4 # --- blue dashed
#set style line 4 lc rgb 'green'  # --- green
#set style line 5 lc rgb 'green' dt 4 # --- green dashed
#set style line 6 lc rgb 'brown4'  # --- 
#set style line 7 lc rgb 'brown4' dt 4 # --- dashed

set style line 1 lw 3 lc rgb '#0060ad' #---blue
set style line 2 lw 3 lc rgb 'red' # --- red


set yrange [78:92]
#set xlabel "Configuration [W_{task,init}|{/Symbol s}_{inter}|BN]"
set ylabel "Accuracy [%]"

set xtics format ""
set xtics rotate by 15 right
set ytics 70, 5, 90

set pointsize 0.001
set bars 1
set key off
set offset 0.3,0.3,0.0,0.0
set output 'w_expand.pdf'
set grid
show grid
set size ratio 0.30
f(x) = 100-10.0
set arrow from 0.2,90.2 to 0.8,91.1 lc rgb "green" lw 5 head front
set arrow from 2.2,89.4 to 2.8,89.6 lc rgb "green" lw 5 head front
set arrow from 4.2,88.7 to 4.8,89.6 lc rgb "green" lw 5 head front

plot "data.dat" using 0:((column(3)+column(2))/2):2:3:xtic(1) with yerrorbars ls 1,\
f(x) with lines linestyle 2  t "Baseline" 


EOFMarker


==> img/ablation2/plot.sh <==
#!/bin/bash
gnuplot -persist <<-EOFMarker
reset
set term pdf font "/usr/share/fonts/TTF/cmr10.ttf" 

set datafile separator " "

#set style line 1 lc rgb 'red' # --- red
#set style line 2 lc rgb 'blue'  # --- blue
#set style line 3 lc rgb 'blue' dt 4 # --- blue dashed
#set style line 4 lc rgb 'green'  # --- green
#set style line 5 lc rgb 'green' dt 4 # --- green dashed
#set style line 6 lc rgb 'brown4'  # --- 
#set style line 7 lc rgb 'brown4' dt 4 # --- dashed

set style line 1 lw 3 lc rgb '#0060ad' #---blue
set style line 2 lw 3 lc rgb 'red' # 
set style line 3 lw 3 lc rgb 'orange'  #

set yrange [72:92]
#set xlabel "Configuration [W_{ae,init}|{/Symbol s}_{ae}]"
set ylabel "Accuracy [%]"

set xtics format ""
set xtics rotate by 15 right

set pointsize 0.001
set bars 1
set key off
set offset 0.3,0.3,0.0,0.0
set output 'w_ae.pdf'
set grid
show grid
set size ratio 0.30

f(x) = 100-10

plot "data_relu.dat" using 0:((column(3)+column(2))/2):2:3:xtic(1) with yerrorbars ls 3,\
"data.dat" using 0:((column(3)+column(2))/2):2:3:xtic(1) with yerrorbars ls 1,\
f(x) with lines linestyle 2  t "Baseline" 
EOFMarker


==> img/ablation3/plot_train_curve.sh <==
#!/bin/bash
gnuplot -persist <<-EOFMarker
reset
set term pdf font "/usr/share/fonts/TTF/cmr10.ttf" 

set style line 1 lt -1 lw 1 lc rgb 'red'
set style line 2 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'red' 

set style line 3 lt -1 lw 1.7 lc rgb 'magenta'
set style line 4 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'magenta' 

set style line 5 lt -1 lw 1 lc rgb 'blue'
set style line 6 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'blue'
set style line 7 lt -1 lw 1 lc rgb 'pink'
set style line 8 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'pink'
set style line 7 lt -1 lw 1 lc rgb 'green'
set style line 8 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'green'

set style line 9 lt -1 lw 1 lc rgb 'turquoise'
set style line 10 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'turquoise'

set style line 11 lt -1 lw 1 lc rgb 'dark-violet'
set style line 12 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'dark-violet'

set xrange [20:200]
set y2range [70:90]
set yrange [35:100]
set ytics 0, 20
set xtics 0,50
set y2tics 0, 10
set y2label "Accuracy [%]" offset -2,0,0
set ylabel "Remaining Filters [%]" offset 1.5,0,0
set key at 200,61
set key samplen 2
set key font ",10"
set key width -3
set key vertical maxrows 3
set grid
show grid
set size ratio 0.35
set output 'train_curve.pdf'

plot "cifar_plain20_train_curve.csv" using (column(1)):(column(2)) smooth sbezier t "Plain20" with linespoints linestyle 1 axis x1y2, \
"cifar_plain20_train_curve.csv" using  (column(1)):(column(10)) smooth sbezier t "ALF(lr=1e^{-5}, t=1e^{-4})" with linespoints linestyle 9 axis x1y2,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(12)) smooth sbezier t "ALF(lr=1e^{-4}, t=1e^{-4})" with linespoints linestyle 11 axis x1y2,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(6)) smooth sbezier t "ALF(lr=1e^{-3},t=5e^{-4})" with linespoints linestyle 5 axis x1y2,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(4)) smooth sbezier t "ALF(lr=1e^{-3},t=1e^{-4})" with linespoints linestyle 3 axis x1y2,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(8)) smooth sbezier t "ALF(lr=1e^{-3},t=5e^{-5})" with linespoints linestyle 7 axis x1y2,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(11)) smooth sbezier notitle with linespoints linestyle 10 axis x1y1,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(3)) smooth sbezier notitle with linespoints linestyle 2 axis x1y1,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(5)) smooth sbezier notitle  with linespoints linestyle 4 axis x1y1,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(7)) smooth sbezier notitle  with linespoints linestyle 6 axis x1y1,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(9)) smooth sbezier notitle with linespoints linestyle 8 axis x1y1,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(13)) smooth sbezier notitle with linespoints linestyle 12 axis x1y1,\




#"train_curve_plain20.csv" using  0:(column(6)) smooth sbezier t "alf-var2" with linespoints linestyle 5,\
#"train_curve_plain20.csv" using  0:(column(7)) smooth sbezier t "alf-var2-filters" with linespoints linestyle 6,\

#,\
#"train_curve_plain20.csv" using  0:(column(10)) smooth sbezier t "alf-var3" with linespoints linestyle 9,\
#"train_curve_plain20.csv" using  0:(column(11)) smooth sbezier t "alf-var3-filters" with linespoints linestyle 10

EOFMarker


==> img/ablation_plots/plot_train_curve.sh <==
#!/bin/bash
gnuplot -persist <<-EOFMarker
reset
set term pdf font "/usr/share/fonts/TTF/cmr10.ttf" 

set style line 1 lt -1 lw 1 lc rgb 'red'
set style line 2 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'red' 
set style line 3 lt -1 lw 1 lc rgb 'green'
set style line 4 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'green' 
set style line 5 lt -1 lw 1 lc rgb 'blue'
set style line 6 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'blue'
set style line 7 lt -1 lw 1 lc rgb 'pink'
set style line 8 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'pink'
set style line 7 lt -1 lw 1 lc rgb 'violet'
set style line 8 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'violet'
set style line 9 lt -1 lw 1 lc rgb 'orange'
set style line 10 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'orange'
set style line 11 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb 'black'

set yrange [(30.0):(100.0)]
set y2tics 0, 10
set ytics 0, 10
set xlabel "Train Epochs"
set ylabel "Accuracy [%]"
set y2label "Remaining Filters [%]"
set key right center
set key font ",6"
set grid
show grid
set size ratio 0.30
set output 'train_curve.pdf'

plot "cifar_plain20_train_curve.csv" using (column(1)):(column(2)) smooth sbezier t "Plain20" with linespoints linestyle 1, \
"cifar_plain20_train_curve.csv" using  (column(1)):(column(3)) smooth sbezier notitle with linespoints linestyle 2,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(4)) smooth sbezier t "alf-var1" with linespoints linestyle 3,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(5)) smooth sbezier notitle  with linespoints linestyle 4,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(6)) smooth sbezier t "alf-var2" with linespoints linestyle 5,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(7)) smooth sbezier notitle  with linespoints linestyle 6,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(8)) smooth sbezier t "alf-var3" with linespoints linestyle 7,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(9)) smooth sbezier notitle with linespoints linestyle 8,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(10)) smooth sbezier t "alf-var4" with linespoints linestyle 9,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(11)) smooth sbezier notitle with linespoints linestyle 10,\
"cifar_plain20_train_curve.csv" using  (column(1)):(column(12)) smooth sbezier notitle with linespoints linestyle 11

#"train_curve_plain20.csv" using  0:(column(6)) smooth sbezier t "alf-var2" with linespoints linestyle 5,\
#"train_curve_plain20.csv" using  0:(column(7)) smooth sbezier t "alf-var2-filters" with linespoints linestyle 6,\

#,\
#"train_curve_plain20.csv" using  0:(column(10)) smooth sbezier t "alf-var3" with linespoints linestyle 9,\
#"train_curve_plain20.csv" using  0:(column(11)) smooth sbezier t "alf-var3-filters" with linespoints linestyle 10

EOFMarker


==> img/ne_estimate/plot_ne.sh <==
#!/bin/bash
gnuplot -persist <<-EOFMarker
reset
set term pdf font "/usr/share/fonts/TTF/cmr10.ttf" 

set datafile separator " "

set style line 1 lw 3 lc rgb 'orange' #---blue
set style line 2 lt 2 lw 3 lc rgb 'red' # 
set style line 3 lw 3 lc rgb 'green' # 
set style line 4 lw 3 lc rgb 'blue'

set yrange [0:6]
set xlabel "Layer"
set ylabel "Normalized Energy"


set xtics format ""
set xtics rotate by 40 right

set grid
show grid

set bars 1
set offset 0.3,0.3,0.0,0.0
set output 'ne_estimate.pdf'
set key left top
#unset key

plot "ne_data.dat" using (column(2)) t "Original ResNet-18" with linespoints ls 1,\
"" using (column(3)) t "AutoML ResNet-18" with linespoints ls 2,\
"" using (column(4)):xticlabels(1) t "ALF ResNet-18" with linespoints ls 3
EOFMarker


==> img/pareto/plot.sh <==
#!/bin/bash
gnuplot -persist <<-EOFMarker
reset
set term pdf font "/usr/share/fonts/TTF/cmr10.ttf"

set datafile separator " "

set style line 1 lw 3 dt 2 pt 2 ps 0 pi 2 lc rgb '#0060ad' #---blue
set style line 2 lt 2 lw 3 lc rgb '#0060ad' # 
set style line 3 lw 3 pt 1 lc rgb 'green' # 
set style line 4 lw 3 pt 1 lc rgb 'orange' # 
set style line 5 lw 3 pt 1 lc rgb 'pink' # 

set yrange [58:70]
set xrange [500:3500]
set xlabel "Million Ops"
set ylabel "Accuracy [%]"
set key right bottom
set key font ",6"
set grid
show grid

set output 'pareto.pdf'
#set key left top
plot "data_v1.csv" using (column(1)):(column(2)) t "Vanilla Models " with linespoints linestyle 1,\
"data_v1.csv" using 1:2:3 notitle with labels font ",8" point ls 2 pt 1 offset char 0.5,0.5,\
"data_v1.csv" using 4:5:6 t "ResNet18-ALF" with labels font ",10" point ls 3 pt 1 lc rgb 'green' offset char 0.5,0.5,\
"data_v1.csv" using 10:11:12 t "ResNet18-Pruned" with labels font ",8" point ls 3 pt 1 lc rgb 'red' offset char 0.5,0.5
EOFMarker

